AmpleGCG: Learning a Universal and Transferable Generative Model of Adversarial Suffixes for Jailbreaking Both Open and Closed LLMs

As large language models (LLMs) become increasingly prevalent and integrated into autonomous systems, ensuring their safety is imperative. Despite significant strides toward safety alignment, recent work GCG~\citep{zou2023universal} proposes a discrete token optimization algorithm and selects the single suffix with the lowest loss to successfully jailbreak aligned LLMs. In this work, we first discuss the drawbacks of solely picking the suffix with the lowest loss during GCG optimization for jailbreaking and uncover the missed successful suffixes during the intermediate steps. Moreover, we utilize those successful suffixes as training data to learn a generative model, named AmpleGCG, which captures the distribution of adversarial suffixes given a harmful query and enables the rapid generation of hundreds of suffixes for any harmful queries in seconds. AmpleGCG achieves near 100\% attack success rate (ASR) on two aligned LLMs (Llama-2-7B-chat and Vicuna-7B), surpassing two strongest attack baselines. More interestingly, AmpleGCG also transfers seamlessly to attack different models, including closed-source LLMs, achieving a 99\% ASR on the latest GPT-3.5. To summarize, our work amplifies the impact of GCG by training a generative model of adversarial suffixes that is universal to any harmful queries and transferable from attacking open-source LLMs to closed-source LLMs. In addition, it can generate 200 adversarial suffixes for one harmful query in only 4 seconds, rendering it more challenging to defend.

==> figs/crop.sh <==
#!/bin/sh
SCRIPT_DIR=$(dirname "$0")

# 使用find命令在所有子目录中搜索PDF文件
find "$SCRIPT_DIR" -name "*.pdf" | while read filename
do
    # echo "$filename"
    pdfcrop "$filename" "$filename"
done


==> paper_plots/crop.sh <==
#!/bin/sh
SCRIPT_DIR=$(dirname "$0")

# 使用find命令在所有子目录中搜索PDF文件
find "$SCRIPT_DIR" -name "*.pdf" | while read filename
do
    # echo "$filename"
    pdfcrop "$filename" "$filename"
done


==> tables/async_py.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Main started.\n",
      "I am here\n",
      "Task 2 started and completed immediately.\n",
      "Task 1 started.waiting for 3 seconds..\n",
      "Task 1 completed.\n",
      "Main completed.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "'\\nso based on the info, output should be\\nMain started.\\nI am here.\\nTask 2 started and completed immediately.\\nTask 1 started.waiting for 3 seconds..\\nTask 1 completed.\\nMain completed.\\n'"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "## Remove all sleep\n",
    "import asyncio\n",
    "\n",
    "async def task1(): #7. \n",
    "    print(\"Task 1 started.waiting for 3 seconds..\") # 8. 4th print.\n",
    "    print(\"Task 1 completed.\")  # 9. 5th print.\n",
    "    # finished, we back to where we interrupted.\n",
    "    \n",
    "async def task2(): # 4. we here.\n",
    "    print(\"Task 2 started and completed immediately.\") # 5. 3th print.\n",
    "    # finished! we can back to where we interrupted. (add main back to task list and pick it to continue.)\n",
    "\n",
    "async def main(): # 2.\n",
    "    print(\"Main started.\") # 1st print.\n",
    "    t1 = asyncio.create_task(task1()) # create, but not add to list, just create.\n",
    "    print(\"I am here\") # 2ed print\n",
    "    await task2()\n",
    "    # 3. create t2 and add it into task list [t2]\n",
    "    # await! back to asyncio, scheduler pick a runnable task from the list. we go t2.\n",
    "    # now the task list is []\n",
    "    await t1 \n",
    "    # 6. we back, now add task1 into task list [t1]\n",
    "    # await! back to asynio, schedular pick a runnable task from the list. we go t1.\n",
    "    # now the task list is []\n",
    "    print(\"Main completed.\")\n",
    "    # 10. final print.\n",
    "    \n",
    "await main() \n",
    "# 1. create main. add main to the task list. [main]\n",
    "# await! back to asyncio. scheduler pick a runnable task from the list. we go into main.\n",
    "# now the task list is []\n",
    "\n",
    "\n",
    "'''\n",
    "so based on the info, output should be\n",
    "Main started.\n",
    "I am here.\n",
    "Task 2 started and completed immediately.\n",
    "Task 1 started.waiting for 3 seconds..\n",
    "Task 1 completed.\n",
    "Main completed.\n",
    "'''"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Main started.\n",
      "I am here\n",
      "Task 1 started.waiting for 3 seconds..\n",
      "Task 2 started and completed immediately.\n",
      "Task 1 completed.\n",
      "Main completed.\n"
     ]
    }
   ],
   "source": [
    "import asyncio\n",
    "\n",
    "async def task1(): # 12. task1 as t1 was picked up from the task list, so now t1 in the schedule. task list: [] <- t2 (in 1.5s)\n",
    "    print(\"Task 1 started.waiting for 3 seconds..\") # 13. third output.\n",
    "    await asyncio.sleep(3) # 14. await!, back to asyncio, add t1 back to the task list in 3 seconds. task list: [] <- t2 (in 1.5s) <- t1 (in 3s).\n",
    "    print(\"Task 1 completed.\") \n",
    "    # 16. \n",
    "    # we wait for another 1.5s, add t1 back to task list. and pick it up to run it. now task list [];\n",
    "    # 5th output.\n",
    "    # finished\n",
    "    \n",
    "async def task2(): # 8. we are now in the task2.\n",
    "    await asyncio.sleep(2) # 9. await!, back to asyncio, add t2 back to the task list in 2 seconds. task list: [] <- main (in 0.5s) <- t2 (in 2s)\n",
    "    print(\"Task 2 started and completed immediately.\") \n",
    "    # 15. \n",
    "    # after 1.5s, t2 re-add into task list and picked up by scheduler. now task: [] <- t1 (in 1.5s).\n",
    "    # run it, 4th output.\n",
    "    # finished\n",
    "\n",
    "async def main(): # 2. start to run main # 10. due to the task list is empty. and asyncio wait for 0.5s to add main back to task list. now task list: [main] <- t1 (in 3s). so asyncio pick the main task and restart to continue. now, the task list: [] <- t1 (in 3s).\n",
    "    print(\"Main started.\") # 3. first output, now in the main task\n",
    "    t1 = asyncio.create_task(task1()) # 4. create a task1 as t1.\n",
    "    print(\"I am here\") # 5. second output, now still in the main task\n",
    "    await asyncio.sleep(0.5) # 6. await! (main task sleep) back to asyncio, add main task in 0.5 second. task list: [] <- main (in 0.5s).\n",
    "    await task2()\n",
    "    # 7. \n",
    "    # now create task2 and run it! asyncio add task2 into task list [task2] <- main (in 0.5s).\n",
    "    # await! back to asyncio, re-schedule the task, pick a task from the list. now is task2. task list: [] <- main (in 0.5s).\n",
    "    # 10.\n",
    "    # we are back, we wait for 0.5s, main task add back to the task list [main] <- t2 (in 1.5s)\n",
    "    # asyncio pick the main task, and continue it. task list: [] <- t2 (in 1.5s)\n",
    "    await t1\n",
    "    # 11.\n",
    "    # await! add t1 into task list [t1] <- t2 (in 1.5s). and pick t1 to run, task list: [] <- t2 (in 1.5s)\n",
    "    print(\"Main completed.\")\n",
    "    # 17. we back, and run the last print.\n",
    "    \n",
    "await main() \n",
    "# 1. \n",
    "# add main into the task list [main], \n",
    "# await! back to asyncio. pick a task to run. we pick main, the only one task in the list."
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> test.py <==
import asyncio

async def task1():
    print("Task 1 started, waiting for 3 seconds...")
    await asyncio.sleep(3)  # 模拟耗时操作，如I/O等待
    print("Task 1 completed.")

async def task2():
    await asyncio.sleep(2)
    print("Task 2 started and completed immediately.")
def task3():
    print("I am task 3")

async def main():
    print("Main started.")
    # 创建task1，但不立即等待它完成
    t1 = asyncio.create_task(task1())

    
    print("I am here")
    
    # 给task1一点时间启动
    await asyncio.sleep(0.5)  # 这里是为了确保task1先于task2开始，但不必等待它完成
    
    # 在task1等待的时候，启动task2
    await task2()  # 由于task1正在await中，事件循环在此期间可以执行task2
    task3()
    
    # 现在等待task1完成
    await t1
    print("Main completed.")

# 运行主函数
asyncio.run(main())

